Two loop correction to interference in $gg \to ZZ$

We present results for the production of a pair of on-shell Z bosons via gluon fusion. This process occurs both through the production and decay of the Higgs boson, and through continuum production where the Z boson couples to a loop of massless quarks or to a massive quark. We calculate the interference of the two processes and its contribution to the cross section up to and including order O(alpha_s^3). The two-loop contributions to the amplitude are all known analytically, except for the continuum production through loops of top quarks of mass m. The latter contribution is important for the invariant mass of the two Z bosons, (as measured by the mass of their leptonic decay products, m_4l), in a regime where m_4l > 2m because of the contributions of longitudinal bosons. We examine all the contributions to the virtual amplitude involving top quarks, as expansions about the heavy top quark limit. Comparison with the analytic results, where known, allows us to assess the validity of the heavy quark expansion, and it extensions. We give results for the NLO corrections to this interference, including both real and virtual radiation.

==> anc/Form/ggH_LME_1L.inc <==
* "Two loop correction to interference in gg->ZZ" 
* John M. Campbell, Michal Czakon, R. Keith Ellis, Sebastian Kirchner 
***
* In this file we provide analytic expressions for the large-mass expansion of
* the LO gg->H amplitude defined in (2.24). Please refer to Section 2 for
* details. In this file we set fep = (mu^2/m^2)^ep

id ggHLME1L = Sep*cgamma*fep*(1 + (1/230966736 + (61*ep)/4810216320 + (16103*ep^2)/1058247590400)/rt^10 + (31/1422621200 + (220999*ep)/3585005424000 + (40393*ep^2)/573600867840)/rt^9 + (7/62355150 + (761*ep)/2494206000 + (29531*ep^2)/89791416000)/rt^8 + (5/8401536 + (11*ep)/7128576 + (469*ep^2)/302455296)/rt^7 + (1/305760 + ep/124800 + (29*ep^2)/3931200)/rt^6 + (19/1009008 + (2603*ep)/60540480 + (95*ep^2)/2690688)/rt^5 + (2/17325 + ep/4158 + ep^2/5940)/rt^4 + (13/16800 + (143*ep)/100800 + (13*ep^2)/16800)/rt^3 + (1/168 + ep/112 + ep^2/336)/rt^2 + (7/120 + (7*ep)/120)/rt);


==> anc/Form/ggH_LME_2L.inc <==
* "Two loop correction to interference in gg->ZZ" 
* John M. Campbell, Michal Czakon, R. Keith Ellis, Sebastian Kirchner 
***
* In this file we provide analytic expressions for the large-mass expansion of
* the two-loop virtual gg->H amplitude defined
* in (2.25). Only mass singularities are renormalized. Please refer
* to Section 2 for details. In this file we set fep = (mu^2/m^2)^ep,
* f2ep = (m^2/(-s-iep))^ep and
* ggHLME1Lbar = (Sep*cgamma*(mu^2/m^2)^ep)^(-1)*ggHLME1L
* with iep being a small positive imaginary part and ggHLME1L provided in
* ggH_LME_1L.inc. 

id ggHLME2L = (Sep*cgamma*fep)^2*( CA*(-2/ep^2*f2ep+Pi^2/3)*ggHLME1Lbar
-3*CF*(1 - 2035074335031827/(28792409364206167680000*rt^10) - 24341081985219/(72122692986023680000*rt^9) - 51518310883673/(31445839226561760000*rt^8) - 225626468867/(27815868400320000*rt^7) - 673024379/(16362275529600*rt^6) - 13518232199/(62931828960000*rt^5) - 87077/(74844000*rt^4) - 104593/(15876000*rt^3) - 554/(14175*rt^2) - 61/(270*rt)) + CA*(5 - 2412657613/(228565605812544000*rt^10) - 834852479/(16562725058880000*rt^9) - 74906179/(307984556880000*rt^8) - 156811/(132324192000*rt^7) - 41051/(7063056000*rt^6) - 1804897/(63567504000*rt^5) - 3329/(24948000*rt^4) - 29/(56000*rt^3) + 1/(2520*rt^2) + 29/(360*rt)));


==> anc/Form/ggZZ_LME_1L.inc <==
* "Two loop correction to interference in gg->ZZ" 
* John M. Campbell, Michal Czakon, R. Keith Ellis, Sebastian Kirchner 
***
* In this file we provide analytic expressions for the large-mass expansion of
* the LO gg->ZZ amplitude separated into VV and AA parts; defined in (3.10) and
* (3.11). Please refer to Section 2 and 3 for more details. In this file we set
* xp = (1-x)*x and fep = (mu^2/m^2)^ep. 

id ggZZLME1LVV = Sep*cgamma*fep*(((1 - 2*rz)/10 + ep^2*((-3 + 8*rz)/30 - xp/15) + ep*((3 - 17*rz)/45 + (11*xp)/45))/rt^2 + ((2 + 15*rz - 36*rz^2)/315 - (4*xp)/315 + ep^2*((-48 - 149*rz + 204*rz^2)/3780 + (143/3780 + (2*rz)/45)*xp) + ep*((-9 + 61*rz - 204*rz^2)/945 + (37/1890 + (8*rz)/63)*xp))/rt^3 + ((7 - 6*rz + 164*rz^2 - 360*rz^3)/7560 + ((1 - 6*rz)*xp)/945 + ep*((655 - 3294*rz + 8684*rz^2 - 21240*rz^3)/226800 + ((-94 + 957*rz + 2880*rz^2)*xp)/56700 - (13*xp^2)/2700) + ep^2*((45 - 434*rz - 392*rz^2 - 96*rz^3)/45360 + ((-98 + 659*rz + 888*rz^2)*xp)/22680 - (43*xp^2)/22680))/rt^4 + ((24 + 42*rz - 215*rz^2 + 945*rz^3 - 1800*rz^4)/103950 + ((-10 + 13*rz - 30*rz^2)*xp)/20790 + xp^2/2310 + ep^2*((-1608 + 5621*rz - 16871*rz^2 + 969*rz^3 - 18760*rz^4)/2494800 + ((5939 - 14883*rz + 40272*rz^2 + 48880*rz^3)*xp)/2494800 + ((-2083 - 8784*rz)*xp^2)/2494800) + ep*((-264 + 3780*rz - 13355*rz^2 + 22797*rz^3 - 44520*rz^4)/1247400 + ((1396 - 5131*rz + 14070*rz^2 + 22560*rz^3)*xp)/1247400 + ((37 - 288*rz)*xp^2)/59400))/rt^5 + ((50 + 500*rz + 1707*rz^2 - 8150*rz^3 + 19110*rz^4 - 31500*rz^5)/5405400 + ((300 - 1197*rz - 30*rz^2 + 560*rz^3)*xp)/2702700 + ((-97 + 290*rz)*xp^2)/600600 + ep^2*((200550 - 1710420*rz + 3997341*rz^2 - 7915170*rz^3 + 3014710*rz^4 - 8614500*rz^5)/1945944000 + ((-496140 + 3207399*rz - 4853730*rz^2 + 7728700*rz^3 + 7777500*rz^4)*xp)/972972000 + ((294027 - 587030*rz - 1995800*rz^2)*xp^2)/648648000 + (46*xp^3)/405405) + ep*((215950 - 1303700*rz + 5356173*rz^2 - 13715050*rz^3 + 17471090*rz^4 - 28528500*rz^5)/2270268000 + ((-68900 + 664939*rz - 1539190*rz^2 + 2416680*rz^3 + 2275000*rz^4)*xp)/378378000 + ((-42549 + 471530*rz - 2338000*rz^2)*xp^2)/756756000 + (29*xp^3)/189189))/rt^6);

id ggZZLME1LAA = Sep*cgamma*fep*((-2 - 1/(6*rz^2) + 2/(3*rz) + ep^2*((8 + rz^(-2) - 6/rz)/6 + ((1 + 2*rz)*xp)/(3*rz^2)) + ep*(2 - 1/(3*rz) + ((1 + 2*rz)*xp)/(3*rz^2)))/rt + ((1 - 7*rz + 21*rz^2 - 54*rz^3)/(90*rz^2) + ((-1 + 2*rz)*xp)/(30*rz^2) + ep^2*((-2 + 17*rz - 62*rz^2 + 140*rz^3)/(180*rz^2) + (2/9 + 1/(60*rz^2))*xp) + ep*((1 - 5*rz + 16*rz^3)/(180*rz^2) + ((-5 + 14*rz + 68*rz^2)*xp)/(180*rz^2)))/rt^2 + (-(9 - 52*rz + 156*rz^2 - 240*rz^3 + 432*rz^4)/(2520*rz^2) + ((5 - 26*rz + 40*rz^2)*xp)/(630*rz^2) + ep^2*((45 - 403*rz + 1192*rz^2 - 2016*rz^3 + 3312*rz^4)/(15120*rz^2) + ((43 + 674*rz - 852*rz^2 + 1536*rz^3)*xp)/(15120*rz^2) - (11*(1 + 2*rz)*xp^2)/(840*rz^2)) + ep*(-(45 - 182*rz + 404*rz^2 - 448*rz^3 + 816*rz^4)/(15120*rz^2) + ((89 - 218*rz + 292*rz^2 + 960*rz^3)*xp)/(7560*rz^2) - ((1 + 2*rz)*xp^2)/(140*rz^2)))/rt^3 + ((16 - 144*rz + 517*rz^2 - 1170*rz^3 + 1300*rz^4 - 1800*rz^5)/(37800*rz^2) + (2*(-1 + 6*rz - 16*rz^2 + 18*rz^3)*xp)/(945*rz^2) + ((1 - 2*rz)*xp^2)/(945*rz^2) + ep^2*((-120 + 1480*rz - 6829*rz^2 + 15534*rz^3 - 19464*rz^4 + 24480*rz^5)/(453600*rz^2) + ((50 - 825*rz + 4544*rz^2 - 4157*rz^3 + 4320*rz^4)*xp)/(113400*rz^2) + ((350 - 300*rz - 2807*rz^2)*xp^2)/(113400*rz^2)) + ep*((26 - 210*rz + 635*rz^2 - 1242*rz^3 + 1163*rz^4 - 1710*rz^5)/(56700*rz^2) + ((-154 + 798*rz - 1285*rz^2 + 1491*rz^3 + 2160*rz^4)*xp)/(56700*rz^2) + ((167 - 238*rz - 849*rz^2)*xp^2)/(56700*rz^2)))/rt^4 + (-(25 - 195*rz + 767*rz^2 - 1699*rz^3 + 2790*rz^4 - 2400*rz^5 + 2700*rz^6)/(207900*rz^2) + ((21 - 156*rz + 498*rz^2 - 874*rz^3 + 756*rz^4)*xp)/(41580*rz^2) - ((7 - 33*rz + 44*rz^2)*xp^2)/(13860*rz^2) + ep*(-(385 - 2613*rz + 9299*rz^2 - 19651*rz^3 + 31254*rz^4 - 24048*rz^5 + 28380*rz^6)/(2494800*rz^2) + ((2007 - 11712*rz + 31938*rz^2 - 42242*rz^3 + 39252*rz^4 + 27120*rz^5)*xp)/(2494800*rz^2) - ((939 - 3141*rz + 1532*rz^2 + 7632*rz^3)*xp^2)/(831600*rz^2) + ((1 + 2*rz)*xp^3)/(4158*rz^2)) + ep^2*((245 - 3692*rz + 16273*rz^2 - 38467*rz^3 + 60926*rz^4 - 61000*rz^5 + 61780*rz^6)/(4989600*rz^2) + ((376 + 4507*rz - 22395*rz^2 + 57101*rz^3 - 39254*rz^4 + 31780*rz^5)*xp)/(2494800*rz^2) + ((-4451 + 3369*rz + 20644*rz^2 - 76488*rz^3)*xp^2)/(4989600*rz^2) + (137*(1 + 2*rz)*xp^3)/(249480*rz^2)))/rt^5 + ((675 - 7425*rz + 33839*rz^2 - 94171*rz^3 + 156667*rz^4 - 199920*rz^5 + 139650*rz^6 - 132300*rz^7)/(37837800*rz^2) + ((-675 + 5646*rz - 21399*rz^2 + 45788*rz^3 - 58970*rz^4 + 41020*rz^5)*xp)/(5405400*rz^2) + ((334 - 2091*rz + 5167*rz^2 - 4930*rz^3)*xp^2)/(1801800*rz^2) + ((-1 + 2*rz)*xp^3)/(24024*rz^2) + ep*((58725 - 605475*rz + 2523253*rz^2 - 6525617*rz^3 + 10564239*rz^4 - 13482940*rz^5 + 8675450*rz^6 - 8507100*rz^7)/(2270268000*rz^2) + ((-150525 + 1151298*rz - 3717937*rz^2 + 7265624*rz^3 - 8028110*rz^4 + 5989060*rz^5 + 2282000*rz^6)*xp)/(756756000*rz^2) + ((292326 - 1482399*rz + 2588973*rz^2 - 930670*rz^3 - 3346000*rz^4)*xp^2)/(756756000*rz^2) + ((-5367 + 6054*rz + 22640*rz^2)*xp^3)/(30270240*rz^2)) + ep^2*((-47250 + 1115100*rz - 7908108*rz^2 + 24588492*rz^3 - 42471913*rz^4 + 50780770*rz^5 - 43145270*rz^6 + 36416100*rz^7)/(13621608000*rz^2) - ((132300 + 1269492*rz - 15537978*rz^2 + 41229697*rz^3 - 68650090*rz^4 + 36717800*rz^5 - 27113100*rz^6)*xp)/(6810804000*rz^2) + ((1143464 - 2047416*rz - 7170031*rz^2 + 21187790*rz^3 - 34836200*rz^4)*xp^2)/(4540536000*rz^2) + ((-12642 + 8085*rz + 73462*rz^2)*xp^3)/(45405360*rz^2)))/rt^6);


==> anc/Form/ggZZ_LME_2L.inc <==
* "Two loop correction to interference in gg->ZZ" 
* John M. Campbell, Michal Czakon, R. Keith Ellis, Sebastian Kirchner 
***
* In this file we provide analytic expressions for the large-mass expansion of
* the two-loop virtual gg->ZZ amplitude separated into VV and AA parts; defined
* in (3.12) and (3.13). Only mass singularities are renormalized. Please refer
* to Section 2 and 3 for more details. In this file we set
* xp = (1-x)*x, Lmrt = Log[-rt] = Log[m^2/(-s-iep)], fep = (mu^2/m^2)^ep,
* f2ep = (m^2/(-s-iep))^ep and
* ggZZLME1LXXbar = (Sep*cgamma*(mu^2/m^2)^ep)^(-1)*ggZZLME1LXX
* with iep being a small positive imaginary part and ggZZLME1LXX provided in
* ggZZ_LME_1L.inc. 

id ggZZLME2LVV = (Sep*cgamma*fep)^2*( CA*(-2/ep^2*f2ep+Pi^2/3)*ggZZLME1LVVbar + 
CF*((-83*(-1 + 2*rz))/(54*rt^2) + ((1271 + 4594*rz - 13016*rz^2)/5400 - (841*xp)/2025)/rt^3 + ((94985 + 462310*rz + 3719614*rz^2 - 9823680*rz^3)/7938000 + ((296569 - 1259604*rz)*xp)/3969000)/rt^4 + ((1601013 - 1161188*rz - 2057256*rz^2 + 33315314*rz^3 - 75078960*rz^4)/142884000 + ((-2000025 + 5576860*rz - 9996972*rz^2)*xp)/71442000 + (229471*xp^2)/11907000)/rt^5 + ((-403161764 + 10415465807*rz - 6284146275*rz^2 - 32595928690*rz^3 + 126628115180*rz^4 - 241974906600*rz^5)/1210227480000 + ((9075065259 - 43119832308*rz + 53527746404*rz^2 - 50059022300*rz^3)*xp)/1210227480000 + ((-10969455173 + 31515464570*rz)*xp^2)/1210227480000)/rt^6) + CA*(((251 - 634*rz)/540 - (11*xp)/135)/rt^2 + ((-158129 + 511268*rz - 934584*rz^2)/1587600 + Lmrt*((-4*(1 + 2*rz))/315 + (8*xp)/105) + (22558/99225 - (8*rz)/189)*xp)/rt^3 + ((663895 - 4168400*rz + 8823998*rz^2 - 10455120*rz^3)/47628000 + ((-505874 + 1823381*rz - 201600*rz^2)*xp)/11907000 + (13*xp^2)/20250 + Lmrt*((1 - 4*rz - 12*rz^2)/945 + (2*(-1 + 6*rz)*xp)/315))/rt^4 + ((-19803283 + 93293203*rz - 309600455*rz^2 + 519872726*rz^3 - 415944320*rz^4)/5762988000 + ((167693735 - 497766051*rz + 821427096*rz^2 - 69484800*rz^3)*xp)/11525976000 + (-32556823/2881494000 + (8*rz)/12375)*xp^2 + Lmrt*((-17 - 14*rz + 10*rz^2 - 120*rz^3)/41580 + ((11 - 10*rz + 30*rz^2)*xp)/3465 - (5*xp^2)/1386))/rt^5 + ((264152523458 - 1714997897758*rz + 4860870666597*rz^2 - 11489746480510*rz^3 + 15846165813100*rz^4 - 9036328337400*rz^5)/409056888240000 + ((-812741895128 + 3684879192848*rz - 5665820290119*rz^2 + 5797075313050*rz^3 - 409909500000*rz^4)*xp)/204528444120000 + ((1023190177047 - 2803380917254*rz + 84252168000*rz^2)*xp^2)/204528444120000 - (29*xp^3)/2648646 + Lmrt*((909 - 1518*rz - 11442*rz^2 + 7220*rz^3 + 4480*rz^4)/10810800 + ((-697 + 2393*rz + 930*rz^2 - 1120*rz^3)*xp)/900900 + ((97 - 290*rz)*xp^2)/72072))/rt^6));

id ggZZLME2LAA = (Sep*cgamma*fep)^2*( CA*(-2/ep^2*f2ep+Pi^2/3)*ggZZLME1LAAbar + 
CF*((-5*(1 + 4*rz*(-1 + 3*rz)))/(3*rt*rz^2) + ((81 - 592*rz + 1734*rz^2 - 4964*rz^3)/(540*rz^2) + (2*(-37 + 70*rz)*xp)/(135*rz^2))/rt^2 + (-(9508 - 52057*rz + 149367*rz^2 - 208826*rz^3 + 382056*rz^4)/(113400*rz^2) + ((10410 - 52241*rz + 76138*rz^2)*xp)/(56700*rz^2))/rt^3 + ((179797 - 1616258*rz + 5604332*rz^2 - 12367420*rz^3 + 12992972*rz^4 - 17689440*rz^5)/(15876000*rz^2) + ((-469939 + 2780101*rz - 7233944*rz^2 + 7726308*rz^3)*xp)/(7938000*rz^2) + ((11717 - 22884*rz)*xp^2)/(396900*rz^2))/rt^4 + (-(12528513 - 94989445*rz + 364001964*rz^2 - 770881934*rz^3 + 1210888884*rz^4 - 1002474692*rz^5 + 1091820720*rz^6)/(3143448000*rz^2) + ((26099199 - 190013593*rz + 594874170*rz^2 - 1019640056*rz^3 + 839424036*rz^4)*xp)/(1571724000*rz^2) - ((26170767 - 120692261*rz + 156957482*rz^2)*xp^2)/(1571724000*rz^2))/rt^5 + ((10264144487 - 111924096081*rz + 500464709199*rz^2 - 1363779941526*rz^3 + 2191285707617*rz^4 - 2655875668890*rz^5 + 1802146339420*rz^6 - 1639065325800*rz^7)/(15732957240000*rz^2) + ((-72853250875 + 601298880274*rz - 2239116752126*rz^2 + 4690541031232*rz^3 - 5903309435934*rz^4 + 3917767276220*rz^5)*xp)/(15732957240000*rz^2) + ((108507840266 - 670498898026*rz + 1626693286149*rz^2 - 1512539480338*rz^3)*xp^2)/(15732957240000*rz^2) + ((-1732023911 + 3406098288*rz)*xp^3)/(1123782660000*rz^2))/rt^6) + CA*((-6 - 5/(9*rz^2) + 25/(9*rz) - ((1 + 2*rz)*xp)/(9*rz^2))/rt + (-(102 + 761*rz - 3563*rz^2 + 3670*rz^3)/(2700*rz^2) + ((1175 - 2254*rz - 340*rz^2)*xp)/(2700*rz^2) + Lmrt*((4 - rz^(-2))/30 + ((1 - 2*rz)*xp)/(5*rz^2)))/rt^2 + ((27000 - 47246*rz - 243207*rz^2 + 902944*rz^3 - 435120*rz^4)/(1587600*rz^2) - ((43542 - 201551*rz + 285694*rz^2 + 16800*rz^3)*xp)/(396900*rz^2) + ((1 + 2*rz)*xp^2)/(1050*rz^2) + Lmrt*(((1 + 2*rz)*(5 - 26*rz + 40*rz^2))/(630*rz^2) - ((5 - 26*rz + 40*rz^2)*xp)/(105*rz^2)))/rt^3 + (-(1322471 - 5380066*rz + 3600420*rz^2 + 24057840*rz^3 - 60216852*rz^4 + 13744080*rz^5)/(285768000*rz^2) + ((2252593 - 11789984*rz + 28091430*rz^2 - 28691736*rz^3 - 907200*rz^4)*xp)/(71442000*rz^2) + ((-3045685 + 5752874*rz + 285264*rz^2)*xp^2)/(142884000*rz^2) + Lmrt*(-(11 - 46*rz + 42*rz^2 + 180*rz^3 - 432*rz^4)/(5670*rz^2) + ((38 - 214*rz + 564*rz^2 - 648*rz^3)*xp)/(2835*rz^2) + (5*(-1 + 2*rz)*xp^2)/(567*rz^2)))/rt^4 + ((27483288 - 154746571*rz + 302447912*rz^2 - 2641194*rz^3 - 945305708*rz^4 + 1591818496*rz^5 - 144614800*rz^6)/(23051952000*rz^2) - ((97813285 - 620361529*rz + 1714716826*rz^2 - 2654187657*rz^3 + 2081817388*rz^4 + 41764800*rz^5)*xp)/(11525976000*rz^2) + ((121092001 - 532057187*rz + 662147706*rz^2 + 14103936*rz^3)*xp^2)/(11525976000*rz^2) - ((1 + 2*rz)*xp^3)/(58212*rz^2) + Lmrt*((35 - 195*rz + 286*rz^2 + 442*rz^3 - 2248*rz^4 + 3024*rz^5)/(83160*rz^2) - ((70 - 480*rz + 1439*rz^2 - 2490*rz^3 + 2268*rz^4)*xp)/(20790*rz^2) + (5*(7 - 33*rz + 44*rz^2)*xp^2)/(8316*rz^2)))/rt^5 + ((-112878368760 + 794421072481*rz - 2192630176559*rz^2 + 2348286094187*rz^3 + 1605227229157*rz^4 - 7041735982550*rz^5 + 8350760756100*rz^6 - 6482494200*rz^7)/(409056888240000*rz^2) + ((933136044975 - 6823304481131*rz + 22325881091702*rz^2 - 41022392293694*rz^3 + 46380277974778*rz^4 - 29349060930980*rz^5 - 411170760000*rz^6)*xp)/(409056888240000*rz^2) + ((-1652012593056 + 9569113253405*rz - 22007745176966*rz^2 + 19448508799820*rz^3 + 241152912000*rz^4)*xp^2)/(409056888240000*rz^2) - ((-106979973233 + 18*rz*(11256827563 + 303517500*rz))*xp^3)/(102264222060000*rz^2) + Lmrt*(-(1031 - 6531*rz + 13043*rz^2 + 11796*rz^3 - 96814*rz^4 + 183420*rz^5 - 164080*rz^6)/(10810800*rz^2) + ((9391 - 72018*rz + 251914*rz^2 - 506272*rz^3 + 648480*rz^4 - 492240*rz^5)*xp)/(10810800*rz^2) + ((-1697 + 10419*rz - 25655*rz^2 + 24650*rz^3)*xp^2)/(1081080*rz^2) + ((7 - 14*rz)*xp^3)/(17160*rz^2)))/rt^6));



==> anc/Mathematica/ggH_LME_1L.in <==
(* "Two loop correction to interference in gg->ZZ" *)
(* John M. Campbell, Michal Czakon, R. Keith Ellis, Sebastian Kirchner *)
(**)
(* In this file we provide analytic expressions for the large-mass expansion of
 the LO gg->H amplitude defined in (2.24). Please refer to Section 2 for
 details. *)

ggHLME1L = Sep*cgamma*(mu^2/m^2)^ep*(1 + (1/230966736 + (61*ep)/4810216320 + (16103*ep^2)/1058247590400)/rt^10 + (31/1422621200 + (220999*ep)/3585005424000 + (40393*ep^2)/573600867840)/rt^9 + (7/62355150 + (761*ep)/2494206000 + (29531*ep^2)/89791416000)/rt^8 + (5/8401536 + (11*ep)/7128576 + (469*ep^2)/302455296)/rt^7 + (1/305760 + ep/124800 + (29*ep^2)/3931200)/rt^6 + (19/1009008 + (2603*ep)/60540480 + (95*ep^2)/2690688)/rt^5 + (2/17325 + ep/4158 + ep^2/5940)/rt^4 + (13/16800 + (143*ep)/100800 + (13*ep^2)/16800)/rt^3 + (1/168 + ep/112 + ep^2/336)/rt^2 + (7/120 + (7*ep)/120)/rt);


==> anc/Mathematica/ggH_LME_2L.in <==
(* "Two loop correction to interference in gg->ZZ" *)
(* John M. Campbell, Michal Czakon, R. Keith Ellis, Sebastian Kirchner *)
(**)
(* In this file we provide analytic expressions for the large-mass expansion of
 the two-loop virtual gg->H amplitude defined in (2.25). Only mass
 singularities are renormalized. Please refer to Section 2 for details. In this
 file we set ggHLME1Lbar = (Sep*cgamma*(mu^2/m^2)^ep)^(-1)*ggHLME1L with iep
 being a small positive imaginary part and ggHLME1L provided in ggH_LME_1L.in. *)

ggHLME2L = (Sep*cgamma*(mu^2/m^2)^ep)^2*( CA*(-2/ep^2*(m^2/(-s-iep))^ep+Pi^2/3)*ggHLME1Lbar
-3*CF*(1 - 2035074335031827/(28792409364206167680000*rt^10) - 24341081985219/(72122692986023680000*rt^9) - 51518310883673/(31445839226561760000*rt^8) - 225626468867/(27815868400320000*rt^7) - 673024379/(16362275529600*rt^6) - 13518232199/(62931828960000*rt^5) - 87077/(74844000*rt^4) - 104593/(15876000*rt^3) - 554/(14175*rt^2) - 61/(270*rt)) + CA*(5 - 2412657613/(228565605812544000*rt^10) - 834852479/(16562725058880000*rt^9) - 74906179/(307984556880000*rt^8) - 156811/(132324192000*rt^7) - 41051/(7063056000*rt^6) - 1804897/(63567504000*rt^5) - 3329/(24948000*rt^4) - 29/(56000*rt^3) + 1/(2520*rt^2) + 29/(360*rt)));


==> anc/Mathematica/ggZZ_LME_1L.in <==
(* "Two loop correction to interference in gg->ZZ" *)
(* John M. Campbell, Michal Czakon, R. Keith Ellis, Sebastian Kirchner *)
(**)
(* In this file we provide analytic expressions for the large-mass expansion of
 the LO gg->ZZ amplitude separated into VV and AA parts; defined in (3.10) and
 (3.11). Please refer to Section 2 and 3 for more details. In this file we set
 xp = (1-x)*x . *)

ggZZLME1LVV = Sep*cgamma*(mu^2/m^2)^ep*(((1 - 2*rz)/10 + ep^2*((-3 + 8*rz)/30 - xp/15) + ep*((3 - 17*rz)/45 + (11*xp)/45))/rt^2 + ((2 + 15*rz - 36*rz^2)/315 - (4*xp)/315 + ep^2*((-48 - 149*rz + 204*rz^2)/3780 + (143/3780 + (2*rz)/45)*xp) + ep*((-9 + 61*rz - 204*rz^2)/945 + (37/1890 + (8*rz)/63)*xp))/rt^3 + ((7 - 6*rz + 164*rz^2 - 360*rz^3)/7560 + ((1 - 6*rz)*xp)/945 + ep*((655 - 3294*rz + 8684*rz^2 - 21240*rz^3)/226800 + ((-94 + 957*rz + 2880*rz^2)*xp)/56700 - (13*xp^2)/2700) + ep^2*((45 - 434*rz - 392*rz^2 - 96*rz^3)/45360 + ((-98 + 659*rz + 888*rz^2)*xp)/22680 - (43*xp^2)/22680))/rt^4 + ((24 + 42*rz - 215*rz^2 + 945*rz^3 - 1800*rz^4)/103950 + ((-10 + 13*rz - 30*rz^2)*xp)/20790 + xp^2/2310 + ep^2*((-1608 + 5621*rz - 16871*rz^2 + 969*rz^3 - 18760*rz^4)/2494800 + ((5939 - 14883*rz + 40272*rz^2 + 48880*rz^3)*xp)/2494800 + ((-2083 - 8784*rz)*xp^2)/2494800) + ep*((-264 + 3780*rz - 13355*rz^2 + 22797*rz^3 - 44520*rz^4)/1247400 + ((1396 - 5131*rz + 14070*rz^2 + 22560*rz^3)*xp)/1247400 + ((37 - 288*rz)*xp^2)/59400))/rt^5 + ((50 + 500*rz + 1707*rz^2 - 8150*rz^3 + 19110*rz^4 - 31500*rz^5)/5405400 + ((300 - 1197*rz - 30*rz^2 + 560*rz^3)*xp)/2702700 + ((-97 + 290*rz)*xp^2)/600600 + ep^2*((200550 - 1710420*rz + 3997341*rz^2 - 7915170*rz^3 + 3014710*rz^4 - 8614500*rz^5)/1945944000 + ((-496140 + 3207399*rz - 4853730*rz^2 + 7728700*rz^3 + 7777500*rz^4)*xp)/972972000 + ((294027 - 587030*rz - 1995800*rz^2)*xp^2)/648648000 + (46*xp^3)/405405) + ep*((215950 - 1303700*rz + 5356173*rz^2 - 13715050*rz^3 + 17471090*rz^4 - 28528500*rz^5)/2270268000 + ((-68900 + 664939*rz - 1539190*rz^2 + 2416680*rz^3 + 2275000*rz^4)*xp)/378378000 + ((-42549 + 471530*rz - 2338000*rz^2)*xp^2)/756756000 + (29*xp^3)/189189))/rt^6);

ggZZLME1LAA = Sep*cgamma*(mu^2/m^2)^ep*((-2 - 1/(6*rz^2) + 2/(3*rz) + ep^2*((8 + rz^(-2) - 6/rz)/6 + ((1 + 2*rz)*xp)/(3*rz^2)) + ep*(2 - 1/(3*rz) + ((1 + 2*rz)*xp)/(3*rz^2)))/rt + ((1 - 7*rz + 21*rz^2 - 54*rz^3)/(90*rz^2) + ((-1 + 2*rz)*xp)/(30*rz^2) + ep^2*((-2 + 17*rz - 62*rz^2 + 140*rz^3)/(180*rz^2) + (2/9 + 1/(60*rz^2))*xp) + ep*((1 - 5*rz + 16*rz^3)/(180*rz^2) + ((-5 + 14*rz + 68*rz^2)*xp)/(180*rz^2)))/rt^2 + (-(9 - 52*rz + 156*rz^2 - 240*rz^3 + 432*rz^4)/(2520*rz^2) + ((5 - 26*rz + 40*rz^2)*xp)/(630*rz^2) + ep^2*((45 - 403*rz + 1192*rz^2 - 2016*rz^3 + 3312*rz^4)/(15120*rz^2) + ((43 + 674*rz - 852*rz^2 + 1536*rz^3)*xp)/(15120*rz^2) - (11*(1 + 2*rz)*xp^2)/(840*rz^2)) + ep*(-(45 - 182*rz + 404*rz^2 - 448*rz^3 + 816*rz^4)/(15120*rz^2) + ((89 - 218*rz + 292*rz^2 + 960*rz^3)*xp)/(7560*rz^2) - ((1 + 2*rz)*xp^2)/(140*rz^2)))/rt^3 + ((16 - 144*rz + 517*rz^2 - 1170*rz^3 + 1300*rz^4 - 1800*rz^5)/(37800*rz^2) + (2*(-1 + 6*rz - 16*rz^2 + 18*rz^3)*xp)/(945*rz^2) + ((1 - 2*rz)*xp^2)/(945*rz^2) + ep^2*((-120 + 1480*rz - 6829*rz^2 + 15534*rz^3 - 19464*rz^4 + 24480*rz^5)/(453600*rz^2) + ((50 - 825*rz + 4544*rz^2 - 4157*rz^3 + 4320*rz^4)*xp)/(113400*rz^2) + ((350 - 300*rz - 2807*rz^2)*xp^2)/(113400*rz^2)) + ep*((26 - 210*rz + 635*rz^2 - 1242*rz^3 + 1163*rz^4 - 1710*rz^5)/(56700*rz^2) + ((-154 + 798*rz - 1285*rz^2 + 1491*rz^3 + 2160*rz^4)*xp)/(56700*rz^2) + ((167 - 238*rz - 849*rz^2)*xp^2)/(56700*rz^2)))/rt^4 + (-(25 - 195*rz + 767*rz^2 - 1699*rz^3 + 2790*rz^4 - 2400*rz^5 + 2700*rz^6)/(207900*rz^2) + ((21 - 156*rz + 498*rz^2 - 874*rz^3 + 756*rz^4)*xp)/(41580*rz^2) - ((7 - 33*rz + 44*rz^2)*xp^2)/(13860*rz^2) + ep*(-(385 - 2613*rz + 9299*rz^2 - 19651*rz^3 + 31254*rz^4 - 24048*rz^5 + 28380*rz^6)/(2494800*rz^2) + ((2007 - 11712*rz + 31938*rz^2 - 42242*rz^3 + 39252*rz^4 + 27120*rz^5)*xp)/(2494800*rz^2) - ((939 - 3141*rz + 1532*rz^2 + 7632*rz^3)*xp^2)/(831600*rz^2) + ((1 + 2*rz)*xp^3)/(4158*rz^2)) + ep^2*((245 - 3692*rz + 16273*rz^2 - 38467*rz^3 + 60926*rz^4 - 61000*rz^5 + 61780*rz^6)/(4989600*rz^2) + ((376 + 4507*rz - 22395*rz^2 + 57101*rz^3 - 39254*rz^4 + 31780*rz^5)*xp)/(2494800*rz^2) + ((-4451 + 3369*rz + 20644*rz^2 - 76488*rz^3)*xp^2)/(4989600*rz^2) + (137*(1 + 2*rz)*xp^3)/(249480*rz^2)))/rt^5 + ((675 - 7425*rz + 33839*rz^2 - 94171*rz^3 + 156667*rz^4 - 199920*rz^5 + 139650*rz^6 - 132300*rz^7)/(37837800*rz^2) + ((-675 + 5646*rz - 21399*rz^2 + 45788*rz^3 - 58970*rz^4 + 41020*rz^5)*xp)/(5405400*rz^2) + ((334 - 2091*rz + 5167*rz^2 - 4930*rz^3)*xp^2)/(1801800*rz^2) + ((-1 + 2*rz)*xp^3)/(24024*rz^2) + ep*((58725 - 605475*rz + 2523253*rz^2 - 6525617*rz^3 + 10564239*rz^4 - 13482940*rz^5 + 8675450*rz^6 - 8507100*rz^7)/(2270268000*rz^2) + ((-150525 + 1151298*rz - 3717937*rz^2 + 7265624*rz^3 - 8028110*rz^4 + 5989060*rz^5 + 2282000*rz^6)*xp)/(756756000*rz^2) + ((292326 - 1482399*rz + 2588973*rz^2 - 930670*rz^3 - 3346000*rz^4)*xp^2)/(756756000*rz^2) + ((-5367 + 6054*rz + 22640*rz^2)*xp^3)/(30270240*rz^2)) + ep^2*((-47250 + 1115100*rz - 7908108*rz^2 + 24588492*rz^3 - 42471913*rz^4 + 50780770*rz^5 - 43145270*rz^6 + 36416100*rz^7)/(13621608000*rz^2) - ((132300 + 1269492*rz - 15537978*rz^2 + 41229697*rz^3 - 68650090*rz^4 + 36717800*rz^5 - 27113100*rz^6)*xp)/(6810804000*rz^2) + ((1143464 - 2047416*rz - 7170031*rz^2 + 21187790*rz^3 - 34836200*rz^4)*xp^2)/(4540536000*rz^2) + ((-12642 + 8085*rz + 73462*rz^2)*xp^3)/(45405360*rz^2)))/rt^6);


==> anc/Mathematica/ggZZ_LME_2L.in <==
(* "Two loop correction to interference in gg->ZZ" *)
(* John M. Campbell, Michal Czakon, R. Keith Ellis, Sebastian Kirchner *)
(**)
(* In this file we provide analytic expressions for the large-mass expansion of
 the two-loop virtual gg->ZZ amplitude separated into VV and AA parts; defined
 in (3.12) and (3.13). Only mass singularities are renormalized. Please refer to
 Section 2 and 3 for more details. In this file we set
 xp = (1-x)*x, Lmrt = Log[-rt] = Log[m^2/(-s-iep)] and
 ggZZLME1LXXbar = (Sep*cgamma*(mu^2/m^2)^ep)^(-1)*ggZZLME1LXX
 with iep being a small positive imaginary part and ggZZLME1LXX provided in
 ggZZ_LME_1L.in. *)

ggZZLME2LVV = (Sep*cgamma*(mu^2/m^2)^ep)^2*( CA*(-2/ep^2*(m^2/(-s-iep))^ep+Pi^2/3)*ggZZLME1LVVbar + 
CF*((-83*(-1 + 2*rz))/(54*rt^2) + ((1271 + 4594*rz - 13016*rz^2)/5400 - (841*xp)/2025)/rt^3 + ((94985 + 462310*rz + 3719614*rz^2 - 9823680*rz^3)/7938000 + ((296569 - 1259604*rz)*xp)/3969000)/rt^4 + ((1601013 - 1161188*rz - 2057256*rz^2 + 33315314*rz^3 - 75078960*rz^4)/142884000 + ((-2000025 + 5576860*rz - 9996972*rz^2)*xp)/71442000 + (229471*xp^2)/11907000)/rt^5 + ((-403161764 + 10415465807*rz - 6284146275*rz^2 - 32595928690*rz^3 + 126628115180*rz^4 - 241974906600*rz^5)/1210227480000 + ((9075065259 - 43119832308*rz + 53527746404*rz^2 - 50059022300*rz^3)*xp)/1210227480000 + ((-10969455173 + 31515464570*rz)*xp^2)/1210227480000)/rt^6) + CA*(((251 - 634*rz)/540 - (11*xp)/135)/rt^2 + ((-158129 + 511268*rz - 934584*rz^2)/1587600 + Lmrt*((-4*(1 + 2*rz))/315 + (8*xp)/105) + (22558/99225 - (8*rz)/189)*xp)/rt^3 + ((663895 - 4168400*rz + 8823998*rz^2 - 10455120*rz^3)/47628000 + ((-505874 + 1823381*rz - 201600*rz^2)*xp)/11907000 + (13*xp^2)/20250 + Lmrt*((1 - 4*rz - 12*rz^2)/945 + (2*(-1 + 6*rz)*xp)/315))/rt^4 + ((-19803283 + 93293203*rz - 309600455*rz^2 + 519872726*rz^3 - 415944320*rz^4)/5762988000 + ((167693735 - 497766051*rz + 821427096*rz^2 - 69484800*rz^3)*xp)/11525976000 + (-32556823/2881494000 + (8*rz)/12375)*xp^2 + Lmrt*((-17 - 14*rz + 10*rz^2 - 120*rz^3)/41580 + ((11 - 10*rz + 30*rz^2)*xp)/3465 - (5*xp^2)/1386))/rt^5 + ((264152523458 - 1714997897758*rz + 4860870666597*rz^2 - 11489746480510*rz^3 + 15846165813100*rz^4 - 9036328337400*rz^5)/409056888240000 + ((-812741895128 + 3684879192848*rz - 5665820290119*rz^2 + 5797075313050*rz^3 - 409909500000*rz^4)*xp)/204528444120000 + ((1023190177047 - 2803380917254*rz + 84252168000*rz^2)*xp^2)/204528444120000 - (29*xp^3)/2648646 + Lmrt*((909 - 1518*rz - 11442*rz^2 + 7220*rz^3 + 4480*rz^4)/10810800 + ((-697 + 2393*rz + 930*rz^2 - 1120*rz^3)*xp)/900900 + ((97 - 290*rz)*xp^2)/72072))/rt^6));

ggZZLME2LAA = (Sep*cgamma*(mu^2/m^2)^ep)^2*( CA*(-2/ep^2*(m^2/(-s-iep))^ep+Pi^2/3)*ggZZLME1LAAbar + 
CF*((-5*(1 + 4*rz*(-1 + 3*rz)))/(3*rt*rz^2) + ((81 - 592*rz + 1734*rz^2 - 4964*rz^3)/(540*rz^2) + (2*(-37 + 70*rz)*xp)/(135*rz^2))/rt^2 + (-(9508 - 52057*rz + 149367*rz^2 - 208826*rz^3 + 382056*rz^4)/(113400*rz^2) + ((10410 - 52241*rz + 76138*rz^2)*xp)/(56700*rz^2))/rt^3 + ((179797 - 1616258*rz + 5604332*rz^2 - 12367420*rz^3 + 12992972*rz^4 - 17689440*rz^5)/(15876000*rz^2) + ((-469939 + 2780101*rz - 7233944*rz^2 + 7726308*rz^3)*xp)/(7938000*rz^2) + ((11717 - 22884*rz)*xp^2)/(396900*rz^2))/rt^4 + (-(12528513 - 94989445*rz + 364001964*rz^2 - 770881934*rz^3 + 1210888884*rz^4 - 1002474692*rz^5 + 1091820720*rz^6)/(3143448000*rz^2) + ((26099199 - 190013593*rz + 594874170*rz^2 - 1019640056*rz^3 + 839424036*rz^4)*xp)/(1571724000*rz^2) - ((26170767 - 120692261*rz + 156957482*rz^2)*xp^2)/(1571724000*rz^2))/rt^5 + ((10264144487 - 111924096081*rz + 500464709199*rz^2 - 1363779941526*rz^3 + 2191285707617*rz^4 - 2655875668890*rz^5 + 1802146339420*rz^6 - 1639065325800*rz^7)/(15732957240000*rz^2) + ((-72853250875 + 601298880274*rz - 2239116752126*rz^2 + 4690541031232*rz^3 - 5903309435934*rz^4 + 3917767276220*rz^5)*xp)/(15732957240000*rz^2) + ((108507840266 - 670498898026*rz + 1626693286149*rz^2 - 1512539480338*rz^3)*xp^2)/(15732957240000*rz^2) + ((-1732023911 + 3406098288*rz)*xp^3)/(1123782660000*rz^2))/rt^6) + CA*((-6 - 5/(9*rz^2) + 25/(9*rz) - ((1 + 2*rz)*xp)/(9*rz^2))/rt + (-(102 + 761*rz - 3563*rz^2 + 3670*rz^3)/(2700*rz^2) + ((1175 - 2254*rz - 340*rz^2)*xp)/(2700*rz^2) + Lmrt*((4 - rz^(-2))/30 + ((1 - 2*rz)*xp)/(5*rz^2)))/rt^2 + ((27000 - 47246*rz - 243207*rz^2 + 902944*rz^3 - 435120*rz^4)/(1587600*rz^2) - ((43542 - 201551*rz + 285694*rz^2 + 16800*rz^3)*xp)/(396900*rz^2) + ((1 + 2*rz)*xp^2)/(1050*rz^2) + Lmrt*(((1 + 2*rz)*(5 - 26*rz + 40*rz^2))/(630*rz^2) - ((5 - 26*rz + 40*rz^2)*xp)/(105*rz^2)))/rt^3 + (-(1322471 - 5380066*rz + 3600420*rz^2 + 24057840*rz^3 - 60216852*rz^4 + 13744080*rz^5)/(285768000*rz^2) + ((2252593 - 11789984*rz + 28091430*rz^2 - 28691736*rz^3 - 907200*rz^4)*xp)/(71442000*rz^2) + ((-3045685 + 5752874*rz + 285264*rz^2)*xp^2)/(142884000*rz^2) + Lmrt*(-(11 - 46*rz + 42*rz^2 + 180*rz^3 - 432*rz^4)/(5670*rz^2) + ((38 - 214*rz + 564*rz^2 - 648*rz^3)*xp)/(2835*rz^2) + (5*(-1 + 2*rz)*xp^2)/(567*rz^2)))/rt^4 + ((27483288 - 154746571*rz + 302447912*rz^2 - 2641194*rz^3 - 945305708*rz^4 + 1591818496*rz^5 - 144614800*rz^6)/(23051952000*rz^2) - ((97813285 - 620361529*rz + 1714716826*rz^2 - 2654187657*rz^3 + 2081817388*rz^4 + 41764800*rz^5)*xp)/(11525976000*rz^2) + ((121092001 - 532057187*rz + 662147706*rz^2 + 14103936*rz^3)*xp^2)/(11525976000*rz^2) - ((1 + 2*rz)*xp^3)/(58212*rz^2) + Lmrt*((35 - 195*rz + 286*rz^2 + 442*rz^3 - 2248*rz^4 + 3024*rz^5)/(83160*rz^2) - ((70 - 480*rz + 1439*rz^2 - 2490*rz^3 + 2268*rz^4)*xp)/(20790*rz^2) + (5*(7 - 33*rz + 44*rz^2)*xp^2)/(8316*rz^2)))/rt^5 + ((-112878368760 + 794421072481*rz - 2192630176559*rz^2 + 2348286094187*rz^3 + 1605227229157*rz^4 - 7041735982550*rz^5 + 8350760756100*rz^6 - 6482494200*rz^7)/(409056888240000*rz^2) + ((933136044975 - 6823304481131*rz + 22325881091702*rz^2 - 41022392293694*rz^3 + 46380277974778*rz^4 - 29349060930980*rz^5 - 411170760000*rz^6)*xp)/(409056888240000*rz^2) + ((-1652012593056 + 9569113253405*rz - 22007745176966*rz^2 + 19448508799820*rz^3 + 241152912000*rz^4)*xp^2)/(409056888240000*rz^2) - ((-106979973233 + 18*rz*(11256827563 + 303517500*rz))*xp^3)/(102264222060000*rz^2) + Lmrt*(-(1031 - 6531*rz + 13043*rz^2 + 11796*rz^3 - 96814*rz^4 + 183420*rz^5 - 164080*rz^6)/(10810800*rz^2) + ((9391 - 72018*rz + 251914*rz^2 - 506272*rz^3 + 648480*rz^4 - 492240*rz^5)*xp)/(10810800*rz^2) + ((-1697 + 10419*rz - 25655*rz^2 + 24650*rz^3)*xp^2)/(1081080*rz^2) + ((7 - 14*rz)*xp^3)/(17160*rz^2)))/rt^6));


